Coupling to longitudinal modes in spherical thin shells illuminated by submillimeter wave Gaussian beam: applications to corneal sensing

Coupling to longitudinal modes of thin spherical shells, under Gaussian-beam illumination, was explored with a theoretical method based on Fourier-optics analysis and vector spherical harmonics. The illumination frequency band was fixed between 100-600 GHz and the outer spherical shell radius of curvature and thickness are 7.5 mm and 0.5 mm, respectively. The shell material was either the lossless cornea or an aqueous effective media representing the cornea. Six different beam-target strategies were introduced being potential candidates for maximum coupling. Two dispersion-tuned beam ensembles with strongly frequency-dependent phase center location have been created with a fixed incident beam 1/e radius and radius of curvature called forward strategies. These computations of different alignments were continued with four beam ensembles of frequency-invariant phase center, constructed from fits to experimental data, oriented at four different axial locations with respect to the spherical shell center of curvature, they are called reverse strategies. Coupling efficiency for all strategies was calculated for different targets including PEC sphere, air-core, and PEC core covered by a cornea loss-free layer and cornea. All scattering strategies contrasted to scattering from equivalent planar targets as a reference with maximum coupling. The results show that, under an ideal calibration, forward strategies are a closer approximation to the plane-wave condition. However, target properties influence the coupling efficiency remarkably for instance the observed difference in cornea scattering is vanishingly small as dielectric loss limits walk-off loss. Furthermore, under perturbed calibration, the forward strategies showed less sensitivity.

==> figs/PlotOSA1.m <==
% PEC RAW

clc
clear all

set(0,'defaultTextInterpreter','default'); %trying to set the default
N = 6;
CMAP = lines(6);
CLR = CMAP;

PECS1=load('Forward-PEC-S1-100-600');
PECS2=load('Forward-PEC-S2-100-600');
CorneaS1=load('Forward-S1-100-600');
CorneaS2=load('Forward-S2-100-600');

PECS3=load('Reverse-PEC-S3-100-600');
PECS4=load('Reverse-PEC-S4-100-600');
PECS5=load('Reverse-PEC-S5-100-600');
PECS6=load('Reverse-PEC-S6-100-600');
CorneaS3=load('Reverse-S3-100-600');
CorneaS4=load('Reverse-S4-100-600');
CorneaS5=load('Reverse-S5-100-600');
CorneaS6=load('Reverse-S6-100-600');


PecPw=load('PEC-PW');

Refp1=PECS1.Ref;
Refp2=PECS2.Ref;
Refc1=CorneaS1.Ref;
Refc2=CorneaS2.Ref;

Refp3=PECS3.Ref;
Refp4=PECS4.Ref;
Refp5=PECS5.Ref;
Refp6=PECS6.Ref;
Refc3=CorneaS3.Ref;
Refc4=CorneaS4.Ref;
Refc5=CorneaS5.Ref;
Refc6=CorneaS6.Ref;

RefpPW=PecPw.Ref;
f=PECS1.f;

RealRef1=real(Refc1./Refp1);
ImagRef1=imag(Refc1./Refp1);
phaseRef1=atan(ImagRef1./RealRef1);

RealRef2=real(Refc2./Refp2);
ImagRef2=imag(Refc2./Refp2);
phaseRef2=atan(ImagRef2./RealRef2);

RealRef3=real(Refc3./Refp3);
ImagRef3=imag(Refc3./Refp3);
phaseRef3=atan(ImagRef3./RealRef3);

RealRef4=real(Refc4./Refp4);
ImagRef4=imag(Refc4./Refp4);
phaseRef4=atan(ImagRef4./RealRef4);

RealRef5=real(Refc5./Refp5);
ImagRef5=imag(Refc5./Refp5);
phaseRef5=atan(ImagRef5./RealRef5);

RealRef6=real(Refc6./Refp6);
ImagRef6=imag(Refc6./Refp6);
phaseRef6=atan(ImagRef6./RealRef6);

%% plot
%% plot all sterategy
hh=figure('units','normalized','outerposition',[0 0 1 1]);
subplot(1,3,1);
plot(f*1e-9,abs(Refp1),'-','color',CLR(1,:),'linewidth',2);
hold on
plot(f*1e-9,abs(Refp2),'-','color',CLR(2,:),'linewidth',2)
hold on
plot(f*1e-9,abs(RefpPW),'k:','linewidth',2)
hold on
grid on
ax1 = gca; 
h=legend({'S_1','S_2','PW'},'Location','east'); 
set(h, 'Box', 'on') 
set(h,'fontsize',11,'fontweight','b') 
set(gcf,'Units','normalized') 
xlim(ax1,[100 600])
box(ax1,'on')
grid(ax1,'on')
xlabel(ax1,'F (GHz)')
ylabel(ax1,'PEC C.E. MAG.')
%yticks(ax1,[0.4 0.41 0.42 0.43 0.44])
ylim(ax1,[.94,1.005])
set(ax1,'linewidth',2)
set(ax1,'fontweight','bold','FontSize',14)
hold on
axis square
%print (gcf, '-dbmp', 'PEC MAG 1.bmp')

subplot(1,3,2);
plot(f*1e-9,abs(Refp3),'-','color',CLR(3,:),'linewidth',2)
hold on
plot(f*1e-9,abs(Refp4),'-','color',CLR(4,:),'linewidth',2)
hold on
plot(f*1e-9,abs(RefpPW),'k:','linewidth',2)
hold on
grid on
ax1 = gca; 
h=legend({'S_3','S_4','PW'},'Location','east'); 
set(h, 'Box', 'on') 
set(h,'fontsize',11,'fontweight','b') 
set(gcf,'Units','normalized') 
xlim(ax1,[100 600])
box(ax1,'on')
grid(ax1,'on')
xlabel(ax1,'F (GHz)')
ylabel(ax1,'PEC C.E. MAG.')
%yticks(ax1,[0.4 0.41 0.42 0.43 0.44])
ylim(ax1,[.94,1.005])
set(ax1,'linewidth',2)
set(ax1,'fontweight','bold','FontSize',14)
hold on
axis square
%print (gcf, '-dbmp', 'PEC MAG 2.bmp')

subplot(1,3,3);
plot(f*1e-9,abs(Refp5),'-','color',CLR(5,:),'linewidth',2)
hold on
plot(f*1e-9,abs(Refp6),'-','color',CLR(6,:),'linewidth',2)
hold on
plot(f*1e-9,abs(RefpPW),'k:','linewidth',2)
hold on
grid on
ax1 = gca; 
h=legend({'S_5','S_6','PW'},'Location','east'); 
set(h, 'Box', 'on') 
set(h,'fontsize',11,'fontweight','b') 
set(gcf,'Units','normalized') 
xlim(ax1,[100 600])
box(ax1,'on')
grid(ax1,'on')
xlabel(ax1,'F (GHz)')
ylabel(ax1,'PEC C.E. MAG.')
%yticks(ax1,[0.4 0.41 0.42 0.43 0.44])
ylim(ax1,[.94,1.005])
set(ax1,'linewidth',2)
set(ax1,'fontweight','bold','FontSize',14)
hold on
axis square
% saveas(hh,'PEC MAG.eps');
% 
% %print (gcf, '-dbmp', 'PEC MAG.EPS')
% 
% % 
% set(hh,'Units','Inches');
% pos = get(hh,'Position');
% set(hh,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
% print(hh,'PEC MAG','-dpdf','-r0')

